Khovanov complexes of rational tangles

We show that the Khovanov complex of a rational tangle has a very simple representative whose backbone of non-zero morphisms forms a zig-zag. Furthermore, this minimal complex can be computed quickly by an inductive algorithm. (For example, we calculate $Kh(8_2)$ by hand.) We find that the bigradings of the subobjects in these minimal complexes can be described by matrix actions, which after a change of basis is the reduced Burau representation of $B_3$.

==> 8_2-calculation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7903,        289]
NotebookOptionsPosition[      6903,        249]
NotebookOutlinePosition[      7269,        265]
CellTagsIndexPosition[      7226,        262]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Rp", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "2"}], " ", "t"}], " ", ",", " ", "q"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.692658070444657*^9, 3.6926581184877453`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}], ",", "q"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6930239436881423`*^9, 3.693025185294416*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}], ",", "q"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.692660840814966*^9, 3.692660842015787*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rm", " ", "=", " ", 
  RowBox[{
   RowBox[{"q", "^", 
    RowBox[{"-", "3"}]}], " ", 
   RowBox[{"t", "^", 
    RowBox[{"-", "1"}]}], " ", "*", " ", "Rp"}]}]], "Input",
 CellChangeTimes->{{3.6926581026661763`*^9, 3.692658152384391*^9}, {
  3.6926608784774504`*^9, 3.692660902360407*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "q"], ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "t"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6926581530488296`*^9, {3.6926608849447727`*^9, 3.692660902708639*^9}, 
   3.6930251895132236`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bm", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"-", "1"}]}], ",", " ", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"-", "2"}]}], " ", 
       RowBox[{"t", "^", 
        RowBox[{"-", "1"}]}]}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.692658157066515*^9, 3.692658172324725*^9}, {
  3.6926582421383696`*^9, 3.6926582926250925`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "q"], ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "t"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6926581731192408`*^9, 3.6926582937358294`*^9, 
  3.693023947163478*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], " ", ".", " ", "Rm", " ", ".", " ", "Rm", 
   " ", ".", " ", "Rm", " ", ".", " ", "Rm", " ", ".", " ", "Rm", " ", ".", 
   " ", "Bm", " ", ".", " ", "Rp", " ", ".", " ", "Rp"}], "]"}]], "Input",
 CellChangeTimes->{{3.692658188695648*^9, 3.6926581972083416`*^9}, {
  3.6926586712990966`*^9, 3.692658671557279*^9}, {3.6926587100199633`*^9, 
  3.6926587211524053`*^9}, {3.692658760517703*^9, 3.6926588335474925`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["q", "5"]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", "t"}]], "+", 
    FractionBox["t", 
     SuperscriptBox["q", "3"]], "+", 
    FractionBox[
     SuperscriptBox["t", "2"], "q"]}], ",", 
   RowBox[{
    FractionBox["2", 
     SuperscriptBox["q", "4"]], "+", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "16"], " ", 
      SuperscriptBox["t", "6"]}]], "+", 
    FractionBox["2", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"]}]], "+", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"]}]], "+", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "3"]}]], "+", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "2"]}]], "+", 
    FractionBox["2", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", "t"}]], "+", 
    FractionBox["t", 
     SuperscriptBox["q", "2"]]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.6926613973541355`*^9, 3.6926613974992247`*^9}, 
   3.692661531754944*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rp", " ", ".", " ", 
  RowBox[{"Inverse", "[", "Bm", "]"}], " ", ".", " ", "Rp"}]], "Input",
 CellChangeTimes->{{3.693023891474311*^9, 3.693024031590816*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "t"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["q", "3"]}], " ", 
      SuperscriptBox["t", "2"]}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6930239183432264`*^9, 3.693023987316265*^9}, {
  3.6930240208236313`*^9, 3.693024032416376*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Inverse", "[", "Rm", "]"}]], "Input",
 CellChangeTimes->{{3.69302519773472*^9, 3.6930252478861823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", 
      SuperscriptBox["q", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "t"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.693025224087302*^9, 3.693025248431548*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", "2"}], " ", "t"}], ",", "q"}], "}"}], " ", ".", " ", 
  RowBox[{"Inverse", "[", "Rm", "]"}]}]], "Input",
 CellChangeTimes->{{3.6930256758164706`*^9, 3.693025700570986*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["q", "3"], " ", "t"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.693025701481603*^9}]
}, Open  ]]
},
WindowSize->{533, 557},
WindowMargins->{{-2, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 342, 10, 45, "Input"],
Cell[925, 34, 291, 9, 49, "Output"]
}, Open  ]],
Cell[1231, 46, 290, 9, 49, "Input"],
Cell[CellGroupData[{
Cell[1546, 59, 311, 8, 45, "Input"],
Cell[1860, 69, 478, 16, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2375, 90, 514, 16, 45, "Input"],
Cell[2892, 108, 368, 12, 69, "Output"]
}, Open  ]],
Cell[3275, 123, 517, 9, 75, "Input"],
Cell[3795, 134, 1460, 50, 209, "Input"],
Cell[CellGroupData[{
Cell[5280, 188, 182, 3, 45, "Input"],
Cell[5465, 193, 449, 14, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5951, 212, 128, 2, 45, "Input"],
Cell[6082, 216, 340, 11, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6459, 232, 260, 7, 45, "Input"],
Cell[6722, 241, 165, 5, 82, "Output"]
}, Open  ]]
}
]
*)


